Fourier Calculus from Intersection Theory

Building on recent advances in studying the co-homological properties of Feynman integrals, we apply intersection theory to the computation of Fourier integrals. We discuss applications pertinent to gravitational bremsstrahlung and deep inelastic scattering in the saturation regime. After identifying the bases of master integrals, the latter are evaluated by means of the differential equation method. Finally, new results with exact dependence on the spacetime dimension D are presented.

==> anc/ancillary.m <==
(*
=====================================================================
Fourier Calculus from Intersection Theory
=====================================================================
Authors: Giacomo Brunello, Giulio Crisanti, Mathieu Giroux,
         Pierpaolo Mastrolia, Sid Smith
=====================================================================

This file contains the twist, master integrals, differential equation 
matrices and results for the three examples described in section III.

For questions about the paper or the files please ask the authors.
*)


(* ::Subsection:: *)
(*Example A: Fourier Transform of a Scalar Propagator*)


twist = (\[Tau]^((2-d)/2) E^(I z2))/(2^(d/2) Sqrt[\[Pi]]Gamma[(d-1)/2]) (B)^((d-3)/2);
B=(z1-1)\[Tau]-z2^2;

vars = {z2,z1};
relvars = {z1};

leftbases = {
{1/z1,1/z1^2},
{1/z1}
};
rightbases = leftbases;

DEQ\[Tau] = {{(2-d)/(2\[Tau]),-(1/\[Tau])},{-(1/4),0}};

I1 = (\[Pi] E^((I \[Pi] d)/2))/2 m^(d/2-1) (-x^2)^(1/2-d/4) HankelH1[(d-2)/2,m Sqrt[-x^2]];
I2 = -((\[Pi] E^((I \[Pi] d)/2))/4) m^(d/2-2) (-x^2)^(1-d/4) HankelH1[(d-4)/2,m Sqrt[-x^2]];


(* ::Subsection:: *)
(*Example B: Spectral Gravitational Waveform*)


twist = -I E^z4/(2^(d/2) \[Pi]^(3/2) Gamma[(d-3)/2]) (-b^2(y^2-1))^((4-d)/2) (B)^((d-5)/2);
B=(b^2 w2^2-(y^2-1)(b^2 z3+z4^2));

vars = {z4,z3};
relvars = {z3};

leftbases = {
{1/z3,1/z3^2},
{1/z3}};
rightbases = leftbases;

DEQs = {{0,-(1/(y^2-1))},{-(1/(4s)),(d-6)/(2s)}};
DEQy = {{-(y/(y^2-1)),(2s y)/(y^2-1)^2},{y/(2(y^2-1)),((5-d)y)/(y^2-1)}};

I1 = (b^2/w2^2)^((4-d)/4)/(2\[Pi] (y^2-1)^((d-2)/4)) BesselK[(4-d)/2,(Sqrt[b^2] w2)/Sqrt[y^2-1]];
I2 = (b^2/w2^2)^((6-d)/4)/(4\[Pi] (y^2-1)^((d-4)/4)) BesselK[(6-d)/2,(Sqrt[b^2] w2)/Sqrt[y^2-1]];


(* ::Subsection:: *)
(*Example C: QCD Color Dipole Scattering*)


twist = -E^(I(z4+z7))(\[Eta]1^2-\[Eta]12^2)^((3-d)/2)/(2^d \[Pi]^(5/2)Gamma[(d-3)/2]Gamma[(d-2)/2])(B)^((d-5)/2);
B=2 z3 z4 z6+z5^2 z6^2-2 z4 z5 z6 z7+z4^2*z7^2-z3^2 \[Eta]1^2+2 z3 z5 z7 \[Eta]1^2-2 z3 (z5 z6+z4 z7)\[Eta]12+z3^2 \[Eta]12^2-z2 (z4^2+z5^2 \[Eta]1^2-2 z4 z5 \[Eta]12)+z1^2 (-\[Eta]1^2+\[Eta]12^2)+z1 (z4^2-z6^2+(z2+z5^2-z7^2) \[Eta]1^2+2 (-z4 z5+z6 z7)\[Eta]12-z2 \[Eta]12^2);
vars = {z7,z1,z4,z5,z3,z6,z2};
relvars = {z1,z2};

leftbases = {
{1/z2,(d-2)^2/(z1 z2)},
{1/z2,z4/z2,1/(z1 z2)},
{1/z2,z4/z2},
{1/z2},
{1/z2},
{1/z2},
{1/z2}
};
rightbases = leftbases;

DEQ\[Eta]1 = {{(1-d)/(1+\[Eta]1^2),0},{((d-2)(1+\[Eta]1^2))/(4\[Eta]1^2),(2-d)/(2\[Eta]1^2)}};
DEQ\[Eta]12 = {{0,0},{0,0}};
J1 = 2^(d-2) Gamma[d-1](1+\[Eta]1^2)^(1-d);
J2 = 2^(d-3) Gamma[d-1]Hypergeometric2F1[(d-2)/2,d-2,d/2,-\[Eta]1^2];
(*Computing I_ij*)
MasterI1 = 2^(-2+d) Gamma[-1+d] (1+x1^2/(\[Tau] x2^2))^(1-d);

MasterI2 = 2^(-3+d) Gamma[-1+d] Hypergeometric2F1[1/2 (-2+d),-2+d,d/2,-(x1^2/(\[Tau] x2^2))];

IntI[i_,j_] := (Sqrt[\[Tau]]x1[i]x2[j])/(x1^2 (Sqrt[\[Tau]] x2^2)^(d-1)) ((\[Tau] x2^2-x1^2)/(2\[Tau] x2^2) MasterI1-MasterI2);

(*Computing G_ij*)
MasterG1 = 2^(-2+d) Gamma[-1+d] (1+(x1^2+2\[Tau] x12+\[Tau]^2 x2^2)/((x2^2-2x12+x1^2) \[Tau]))^(1-d);

MasterG2 = 2^(-3+d) Gamma[-1+d] Hypergeometric2F1[1/2 (-2+d),-2+d,d/2,-((x1^2+2\[Tau] x12+\[Tau]^2 x2^2)/((x2^2-2x12+x1^2) \[Tau]))];

Y1 = 4\[Tau] x12+(\[Tau]-1)(\[Tau] x2^2-x1^2);
Y2 = (1+\[Tau])^2 ((\[Tau]-1)x1^2 x2^2+(x1^2-\[Tau] x2^2)x12);
Y3 = 2\[Tau](x2^2-2x12+x1^2)((\[Tau]-1)x12+x1^2-\[Tau] x2^2);

G1 = ((1+\[Tau])^(d-1) (Y1 MasterG1+2\[Tau](x2^2-2x12+x1^2)MasterG2))/(u \[Tau]^(1+d/2) (x1^2+2\[Tau] x12+\[Tau]^2 x2^2)(x2^2-2x12+x1^2)^d);
G2 = (\[Tau]-1)G1;
G3 = 0;
G4 = -\[Tau] G1;
G5 = -(((1+\[Tau])^(d-2) (Y2*MasterG1+Y3*MasterG2))/(\[Tau]^(d/2) (x1^2+2\[Tau] x12+\[Tau]^2 x2^2)(x2^2-2x12+x1^2)^d));

IntG[i_,j_] := G1 x1[i]x1[j]+G2 x1[i]x2[j]+G3 x2[i]x1[j]+G4 x2[i]x2[j]+G5 KroneckerDelta[i,j];


(* ::Subsection:: *)
(*Appendix E: eps-expansions for application (C)*)

(*coefficient list for the first three powers (i.e., {0,1,2}) in epsilon for eq. (84) in the main text:*)

listEq84 = {-((x1[i]*x2[j])/(x2^2*(x1^2 + x2^2*\[Tau]))), 
 -(((2*EulerGamma*x1^2 + x1^2*Log[1 + x1^2/(x2^2*\[Tau])] - x2^2*\[Tau]*Log[1 + x1^2/(x2^2*\[Tau])] + 2*x1^2*Log[(x2^2*Sqrt[\[Tau]])/2])*x1[i]*x2[j])/
   (x1^2*x2^2*(x1^2 + x2^2*\[Tau]))), 
 -1/3*((6*EulerGamma^2*x1^2 + Pi^2*x1^2 - 12*EulerGamma*x1^2*Log[2] + 6*x1^2*Log[2]^2 + 6*EulerGamma*x1^2*Log[1 + x1^2/(x2^2*\[Tau])] - 
     6*EulerGamma*x2^2*\[Tau]*Log[1 + x1^2/(x2^2*\[Tau])] + 3*x1^2*Log[1 + x1^2/(x2^2*\[Tau])]^2 - 3*x2^2*\[Tau]*Log[1 + x1^2/(x2^2*\[Tau])]^2 + 
     6*x1^2*Log[1 + x1^2/(x2^2*\[Tau])]*Log[(x2^2*Sqrt[\[Tau]])/2] - 6*x2^2*\[Tau]*Log[1 + x1^2/(x2^2*\[Tau])]*Log[(x2^2*Sqrt[\[Tau]])/2] + 
     12*EulerGamma*x1^2*Log[x2^2*Sqrt[\[Tau]]] + 6*x1^2*Log[(x2^2*Sqrt[\[Tau]])/4]*Log[x2^2*Sqrt[\[Tau]]] + 3*x1^2*PolyLog[2, -(x1^2/(x2^2*\[Tau]))] + 
     3*x2^2*\[Tau]*PolyLog[2, -(x1^2/(x2^2*\[Tau]))])*x1[i]*x2[j])/(x1^2*x2^2*(x1^2 + x2^2*\[Tau]))};

(*coefficient list for the first three powers (i.e., {0,1,2}) in epsilon for eq. (89) in the main text:*)

listEq89 = {(u*(-x1^2 + x2^2)*\[Tau]*KroneckerDelta[i, j] - 2*\[Tau]*x2[i]*x2[j] + 2*x1[i]*(x1[j] + (-1 + \[Tau])*x2[j]))/
  (u*(x1^2 - 2*x12 + x2^2)*\[Tau]*(x1^2 + x2^2*\[Tau])), 
 -((u*\[Tau]*KroneckerDelta[i, j]*(2*(x1^2 + x12*(-1 + \[Tau]) - x2^2*\[Tau])*(x1^2 + x2^2*\[Tau])*(EulerGamma - Log[2]) + 
      (x1^2 - x2^2)*(x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau]))*(2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]]) + 
      2*(1 + \[Tau])*(x1^2*(x12 + x2^2*(-1 + \[Tau])) - x12*x2^2*\[Tau])*(EulerGamma - Log[2] + 
        Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])])) - 
    2*((1 + \[Tau])*(x1^2 + x2^2*\[Tau])*(EulerGamma - Log[2]) + (x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau]))*(2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]]) + 
      (-(x1^2*(-1 + \[Tau])) + 4*x12*\[Tau] + x2^2*(-1 + \[Tau])*\[Tau])*(EulerGamma - Log[2] + Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])]))*
     x1[i]*x1[j] + 2*(1 - \[Tau])*((1 + \[Tau])*(x1^2 + x2^2*\[Tau])*(EulerGamma - Log[2]) + (x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau]))*
       (2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]]) + (-(x1^2*(-1 + \[Tau])) + 4*x12*\[Tau] + x2^2*(-1 + \[Tau])*\[Tau])*
       (EulerGamma - Log[2] + Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])]))*x1[i]*x2[j] + 
    2*\[Tau]*((1 + \[Tau])*(x1^2 + x2^2*\[Tau])*(EulerGamma - Log[2]) + (x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau]))*(2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 
        2*Log[1 + \[Tau]]) + (-(x1^2*(-1 + \[Tau])) + 4*x12*\[Tau] + x2^2*(-1 + \[Tau])*\[Tau])*(EulerGamma - Log[2] + 
        Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])]))*x2[i]*x2[j])/(u*(x1^2 - 2*x12 + x2^2)*\[Tau]*(x1^2 + x2^2*\[Tau])*
    (x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau])))), 
 -1/6*(12*EulerGamma^2*u*\[Tau]*(x1^2 + x12*(-1 + \[Tau]) - x2^2*\[Tau])*(x1^2 + x2^2*\[Tau])*KroneckerDelta[i, j] + 
     2*Pi^2*u*\[Tau]*(x1^2 + x12*(-1 + \[Tau]) - x2^2*\[Tau])*(x1^2 + x2^2*\[Tau])*KroneckerDelta[i, j] - 24*EulerGamma*u*\[Tau]*(x1^2 + x12*(-1 + \[Tau]) - x2^2*\[Tau])*
      (x1^2 + x2^2*\[Tau])*KroneckerDelta[i, j]*Log[2] + 12*u*\[Tau]*(x1^2 + x12*(-1 + \[Tau]) - x2^2*\[Tau])*(x1^2 + x2^2*\[Tau])*KroneckerDelta[i, j]*Log[2]^2 + 
     3*u*(x1^2 - x2^2)*\[Tau]*(x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau]))*KroneckerDelta[i, j]*(2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]])^2 + 
     2*u*\[Tau]*(1 + \[Tau])*(x1^2*(x12 + x2^2*(-1 + \[Tau])) - x12*x2^2*\[Tau])*KroneckerDelta[i, j]*(6*EulerGamma^2 + Pi^2 - 12*EulerGamma*Log[2] + 
       6*Log[2]^2 + 12*(EulerGamma - Log[2])*Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])] + 
       6*Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])]^2) + 6*u*\[Tau]*KroneckerDelta[i, j]*
      (2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]])*(2*(x1^2 + x12*(-1 + \[Tau]) - x2^2*\[Tau])*(x1^2 + x2^2*\[Tau])*(EulerGamma - Log[2]) + 
       2*(1 + \[Tau])*(x1^2*(x12 + x2^2*(-1 + \[Tau])) - x12*x2^2*\[Tau])*(EulerGamma - Log[2] + 
         Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])])) - 12*EulerGamma^2*(1 + \[Tau])*(x1^2 + x2^2*\[Tau])*x1[i]*x1[j] - 
     2*Pi^2*(1 + \[Tau])*(x1^2 + x2^2*\[Tau])*x1[i]*x1[j] + 24*EulerGamma*(1 + \[Tau])*(x1^2 + x2^2*\[Tau])*Log[2]*x1[i]*x1[j] - 
     12*(1 + \[Tau])*(x1^2 + x2^2*\[Tau])*Log[2]^2*x1[i]*x1[j] - 6*(x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau]))*(2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]])^
       2*x1[i]*x1[j] + 2*(x1^2*(-1 + \[Tau]) - 4*x12*\[Tau] - x2^2*(-1 + \[Tau])*\[Tau])*(6*EulerGamma^2 + Pi^2 - 12*EulerGamma*Log[2] + 6*Log[2]^2 + 
       12*(EulerGamma - Log[2])*Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])] + 
       6*Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])]^2)*x1[i]*x1[j] - 12*(2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]])*
      ((1 + \[Tau])*(x1^2 + x2^2*\[Tau])*(EulerGamma - Log[2]) + (-(x1^2*(-1 + \[Tau])) + 4*x12*\[Tau] + x2^2*(-1 + \[Tau])*\[Tau])*
        (EulerGamma - Log[2] + Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])]))*x1[i]*x1[j] + 
     2*(1 - \[Tau])*(6*EulerGamma^2*(1 + \[Tau])*(x1^2 + x2^2*\[Tau]) + Pi^2*(1 + \[Tau])*(x1^2 + x2^2*\[Tau]) - 12*EulerGamma*(1 + \[Tau])*(x1^2 + x2^2*\[Tau])*Log[2] + 
       6*(1 + \[Tau])*(x1^2 + x2^2*\[Tau])*Log[2]^2 + 3*(x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau]))*(2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]])^2 + 
       (-(x1^2*(-1 + \[Tau])) + 4*x12*\[Tau] + x2^2*(-1 + \[Tau])*\[Tau])*(6*EulerGamma^2 + Pi^2 - 12*EulerGamma*Log[2] + 6*Log[2]^2 + 
         12*(EulerGamma - Log[2])*Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])] + 
         6*Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])]^2) + 6*(2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]])*
        ((1 + \[Tau])*(x1^2 + x2^2*\[Tau])*(EulerGamma - Log[2]) + (-(x1^2*(-1 + \[Tau])) + 4*x12*\[Tau] + x2^2*(-1 + \[Tau])*\[Tau])*
          (EulerGamma - Log[2] + Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])])))*x1[i]*x2[j] + 
     12*EulerGamma^2*\[Tau]*(1 + \[Tau])*(x1^2 + x2^2*\[Tau])*x2[i]*x2[j] + 2*Pi^2*\[Tau]*(1 + \[Tau])*(x1^2 + x2^2*\[Tau])*x2[i]*x2[j] - 
     24*EulerGamma*\[Tau]*(1 + \[Tau])*(x1^2 + x2^2*\[Tau])*Log[2]*x2[i]*x2[j] + 12*\[Tau]*(1 + \[Tau])*(x1^2 + x2^2*\[Tau])*Log[2]^2*x2[i]*x2[j] + 
     6*\[Tau]*(x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau]))*(2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]])^2*x2[i]*x2[j] - 
     2*\[Tau]*(x1^2*(-1 + \[Tau]) - 4*x12*\[Tau] - x2^2*(-1 + \[Tau])*\[Tau])*(6*EulerGamma^2 + Pi^2 - 12*EulerGamma*Log[2] + 6*Log[2]^2 + 
       12*(EulerGamma - Log[2])*Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])] + 
       6*Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])]^2)*x2[i]*x2[j] + 
     12*\[Tau]*(2*Log[x1^2 - 2*x12 + x2^2] + Log[\[Tau]] - 2*Log[1 + \[Tau]])*((1 + \[Tau])*(x1^2 + x2^2*\[Tau])*(EulerGamma - Log[2]) + 
       (-(x1^2*(-1 + \[Tau])) + 4*x12*\[Tau] + x2^2*(-1 + \[Tau])*\[Tau])*(EulerGamma - Log[2] + Log[((1 + \[Tau])*(x1^2 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau])]))*
      x2[i]*x2[j])/(u*(x1^2 - 2*x12 + x2^2)*\[Tau]*(x1^2 + x2^2*\[Tau])*(x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau]))) + 
  (PolyLog[2, -((x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau]))/((x1^2 - 2*x12 + x2^2)*\[Tau]))]*(-2*u*\[Tau]*(x1^2 + x12*(-1 + \[Tau]) - x2^2*\[Tau])*KroneckerDelta[i, j] + 
     2*(1 + \[Tau])*(-(\[Tau]*x2[i]*x2[j]) + x1[i]*(x1[j] + (-1 + \[Tau])*x2[j]))))/(u*(x1^2 - 2*x12 + x2^2)*\[Tau]*(x1^2 + \[Tau]*(2*x12 + x2^2*\[Tau])))};

